Efficient Parallel Solution of the 3D Stationary Boltzmann Transport Equation for Diffusive Problems

This paper presents an efficient parallel method for the deterministic solution of the 3D stationary Boltzmann transport equation applied to diffusive problems such as nuclear core criticality computations. Based on standard MultiGroup-Sn-DD discretization schemes, our approach combines a highly efficient nested parallelization strategy with the Piecewise Diffusion Synthetic Acceleration (PDSA) parallel technique applied for the first time to 3D transport problems. These two key ingredients enable us to solve extremely large neutronic problems involving up to $10^{12}$ degrees of freedom in less than an hour using 64 super-computer nodes.

==> figures/svg/svgLayerToPDF.py <==
#!/usr/bin/python
import string
import sys
#import urllib2
from xml.dom import minidom
import sys
import os

from optparse import OptionParser

#Todo option pour merger des pdf
#pdftk test-2.pdf background test-1.pdf  output testN.pdf


def getIdAndLabelOfLayerFromSVG(svgFile):
    "recupere la liste des layers"
    svgXML=minidom.parse(svgFile)
    listOfElement=svgXML.getElementsByTagName("g")
    res=[]
    for element in listOfElement:
        dic={}
        for i in element.attributes.keys():
            dic[str(i)]= str(element.attributes[i].value)

        if dic.has_key("inkscape:groupmode") and dic["inkscape:groupmode"]=='layer':
            res+=[(dic["id"],dic["inkscape:label"])]
    return res

def exportOneLayerToPdf(layerId, options, pdfOutput):
    svgInput = options.svgInput

    if options.incremental and options.lastStep is not None:
        output = options.tmpFile
        merge = True
    else:
        output = pdfOutput
        merge = False

    cmd="inkscape --without-gui -C --export-id=%s --export-id-only --export-pdf=%s %s"
    cmd = cmd % (layerId, output, svgInput)
    os.system(cmd)

    if merge:
        cmd = "pdftk %s background %s output %s"
        cmd = cmd % (output, options.lastStep, pdfOutput)
        os.system (cmd)

    if options.incremental:
        options.lastStep = pdfOutput


def niceName(name):
    res=name.replace(" ","_")
    res=res.replace(".","_")
    return res

def pdfSlides(options):
    svgInput = options.svgInput
    varFig = options.path

    if options.incremental:
        options.tmpFile = "./essai.pdf"
        options.lastStep = None

    beamerTex="\\def\\varFigRep{"+varFig+"}\n"
    layers = getIdAndLabelOfLayerFromSVG(svgInput)
    for index in xrange(len(layers)):
        (id, label) = layers[index]
        pdfFileName=svgInput.replace(".svg", "_"+niceName(label)+".pdf")
        exportOneLayerToPdf(id, options, pdfFileName)

        if index == (len(layers) - 1):
            dash = "-"
        else:
            dash = ""

        beamerTex += "\includegraphics<%d%s>[width=%s]{\\varFigRep/%s}\n" % (
            index+1,
            dash,
            options.width,
            pdfFileName)

    beamerInclude=svgInput.replace(".svg","_include_slide.tex")
    open(beamerInclude,"w").write(beamerTex)
    print beamerInclude


def main ():
    parser = OptionParser()
    parser.add_option("-p", "--path", dest="path",
                      help="prepend figures names with PATH for inclusion in LaTeX",
                      default = ".",
                      metavar="PATH")
    parser.add_option("-i", "--incremental", dest="incremental",
                      action="store_true",
                      default=False,
                      help="incrementally uncover layers")
    parser.add_option("-w", "--width", dest="width",
                      default="\\linewidth",
                      help="set the figure width")

    (options, args) = parser.parse_args()
    if len(args) < 1:
        sys.stderr.write ("Not enough arguments\n")
        parser.print_help()
    else:
        options.svgInput = args[0]
        pdfSlides (options)

if __name__=="__main__":
    main ()

